Leading-Color Two-Loop QCD Corrections for Three-Jet Production at Hadron Colliders

We present the complete set of leading-color two-loop contributions required to obtain next-to-next-to-leading-order (NNLO) QCD corrections to three-jet production at hadron colliders. We obtain analytic expressions for a generating set of finite remainders, valid in the physical region for three-jet production. The analytic continuation of the known Euclidean-region results is determined from a small set of numerical evaluations of the amplitudes. We obtain analytic expressions that are suitable for phenomenological applications and we present a C++ library for their efficient and stable numerical evaluation.

==> anc/pentagonFunctionBasis.m <==
{1, F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], F[3, 7], F[3, 8], 
 F[3, 9], F[3, 10], F[3, 11], F[3, 12], F[3, 13], F[3, 14], F[3, 15], 
 F[3, 16], F[3, 17], F[3, 18], F[3, 19], F[3, 20], F[3, 21], F[3, 22], 
 F[3, 23], F[3, 24], F[3, 31], F[3, 32], F[3, 33], F[3, 34], F[3, 35], 
 F[3, 36], F[3, 37], F[3, 38], F[3, 39], F[3, 40], F[3, 41], F[3, 42], 
 F[3, 44], F[3, 45], F[3, 51], F[3, 52], F[3, 53], F[3, 54], F[3, 55], 
 F[3, 56], F[3, 57], F[3, 58], F[3, 59], F[3, 60], F[3, 61], F[3, 62], 
 F[3, 63], F[3, 69], F[3, 70], F[3, 71], F[3, 77], F[3, 78], F[3, 79], 
 F[3, 80], F[3, 82], F[4, 1], F[4, 2], F[4, 3], F[4, 4], F[4, 5], F[4, 6], 
 F[4, 7], F[4, 8], F[4, 9], F[4, 10], F[4, 11], F[4, 12], F[4, 13], F[4, 14], 
 F[4, 15], F[4, 16], F[4, 17], F[4, 18], F[4, 19], F[4, 20], F[4, 21], 
 F[4, 22], F[4, 23], F[4, 24], F[4, 25], F[4, 26], F[4, 27], F[4, 28], 
 F[4, 29], F[4, 30], F[4, 31], F[4, 32], F[4, 33], F[4, 34], F[4, 35], 
 F[4, 36], F[4, 37], F[4, 38], F[4, 39], F[4, 40], F[4, 41], F[4, 42], 
 F[4, 43], F[4, 44], F[4, 46], F[4, 47], F[4, 48], F[4, 49], F[4, 50], 
 F[4, 51], F[4, 52], F[4, 53], F[4, 55], F[4, 56], F[4, 57], F[4, 58], 
 F[4, 59], F[4, 60], F[4, 62], F[4, 65], F[4, 66], F[4, 67], F[4, 68], 
 F[4, 69], F[4, 70], F[4, 71], F[4, 72], F[4, 73], F[4, 74], F[4, 75], 
 F[4, 76], F[4, 77], F[4, 78], F[4, 79], F[4, 80], F[4, 81], F[4, 82], 
 F[4, 83], F[4, 84], F[4, 85], F[4, 86], F[4, 87], F[4, 88], F[4, 89], 
 F[4, 90], F[4, 91], F[4, 92], F[4, 93], F[4, 94], F[4, 95], F[4, 97], 
 F[4, 98], F[4, 100], F[4, 101], F[4, 102], F[4, 103], F[4, 104], F[4, 106], 
 F[4, 107], F[4, 108], F[4, 109], F[4, 110], F[4, 111], F[4, 112], F[4, 113], 
 F[4, 114], F[4, 115], F[4, 116], F[4, 117], F[4, 118], F[4, 119], F[4, 120], 
 F[4, 121], F[4, 122], F[4, 123], F[4, 124], F[4, 125], F[4, 126], F[4, 127], 
 F[4, 128], F[4, 129], F[4, 130], F[4, 131], F[4, 132], F[4, 133], F[4, 134], 
 F[4, 135], F[4, 136], F[4, 137], F[4, 138], F[4, 139], F[4, 140], F[4, 141], 
 F[4, 143], F[4, 144], F[4, 145], F[4, 146], F[4, 147], F[4, 148], F[4, 149], 
 F[4, 150], F[4, 152], F[4, 153], F[4, 154], F[4, 155], F[4, 157], F[4, 160], 
 F[4, 161], F[4, 162], F[4, 163], F[4, 164], F[4, 165], F[4, 166], F[4, 167], 
 F[4, 168], F[4, 169], F[4, 170], F[4, 171], F[4, 172], F[4, 173], F[4, 174], 
 F[4, 175], F[4, 176], F[4, 177], F[4, 178], F[4, 179], F[4, 180], F[4, 181], 
 F[4, 182], F[4, 183], F[4, 184], F[4, 185], F[4, 186], F[4, 187], F[4, 189], 
 F[4, 190], F[4, 191], F[4, 192], F[4, 193], F[4, 194], F[4, 196], F[4, 197], 
 F[4, 198], F[4, 199], F[4, 200], F[4, 201], F[4, 202], F[4, 203], F[4, 204], 
 F[4, 205], F[4, 206], F[4, 207], F[4, 208], F[4, 209], F[4, 210], F[4, 211], 
 F[4, 212], F[4, 213], F[4, 214], F[4, 215], F[4, 216], F[4, 217], F[4, 218], 
 F[4, 219], F[4, 220], F[4, 221], F[4, 222], F[4, 223], F[4, 224], F[4, 225], 
 F[4, 226], F[4, 227], F[4, 228], F[4, 230], F[4, 231], F[4, 232], F[4, 233], 
 F[4, 234], F[4, 235], F[4, 236], F[4, 237], F[4, 238], F[4, 239], F[4, 240], 
 F[4, 241], F[4, 242], F[4, 243], F[4, 244], F[4, 245], F[4, 246], F[4, 247], 
 F[4, 248], F[4, 249], F[4, 250], F[4, 251], F[4, 252], F[4, 253], F[4, 254], 
 F[4, 255], F[4, 256], F[4, 257], F[4, 258], F[4, 260], F[4, 261], F[4, 264], 
 F[4, 265], F[4, 266], F[4, 267], F[4, 268], F[4, 269], F[4, 270], F[4, 271], 
 F[4, 272], F[4, 273], F[4, 274], F[4, 275], F[4, 276], F[4, 277], F[4, 278], 
 F[4, 279], F[4, 280], F[4, 282], F[4, 283], F[4, 284], F[4, 285], F[4, 287], 
 F[4, 288], F[4, 289], F[4, 290], F[4, 291], F[4, 292], F[4, 293], F[4, 294], 
 F[4, 295], F[4, 296], F[4, 297], F[4, 298], F[4, 300], F[4, 301], F[4, 304], 
 F[4, 305], F[4, 306], F[4, 307], F[4, 308], F[4, 309], F[4, 310], F[4, 311], 
 F[4, 312], F[4, 313], F[4, 314], F[4, 318], F[4, 319], F[4, 320], F[4, 321], 
 F[4, 322], F[4, 323], F[4, 324], F[4, 325], F[4, 326], F[4, 327], F[4, 328], 
 F[4, 329], F[4, 330], F[1, 1, 1], F[3, 1]*F[1, 1, 1], F[3, 2]*F[1, 1, 1], 
 F[3, 3]*F[1, 1, 1], F[3, 4]*F[1, 1, 1], F[3, 5]*F[1, 1, 1], 
 F[3, 6]*F[1, 1, 1], F[3, 7]*F[1, 1, 1], F[3, 8]*F[1, 1, 1], 
 F[3, 9]*F[1, 1, 1], F[3, 10]*F[1, 1, 1], F[3, 11]*F[1, 1, 1], 
 F[3, 12]*F[1, 1, 1], F[3, 13]*F[1, 1, 1], F[3, 14]*F[1, 1, 1], 
 F[3, 15]*F[1, 1, 1], F[3, 16]*F[1, 1, 1], F[3, 17]*F[1, 1, 1], 
 F[3, 18]*F[1, 1, 1], F[3, 19]*F[1, 1, 1], F[3, 20]*F[1, 1, 1], 
 F[3, 21]*F[1, 1, 1], F[3, 22]*F[1, 1, 1], F[3, 23]*F[1, 1, 1], 
 F[3, 24]*F[1, 1, 1], F[3, 25]*F[1, 1, 1], F[3, 27]*F[1, 1, 1], 
 F[3, 28]*F[1, 1, 1], F[3, 29]*F[1, 1, 1], F[3, 30]*F[1, 1, 1], 
 F[3, 31]*F[1, 1, 1], F[3, 32]*F[1, 1, 1], F[3, 33]*F[1, 1, 1], 
 F[3, 34]*F[1, 1, 1], F[3, 35]*F[1, 1, 1], F[3, 36]*F[1, 1, 1], 
 F[3, 37]*F[1, 1, 1], F[3, 38]*F[1, 1, 1], F[3, 39]*F[1, 1, 1], 
 F[3, 40]*F[1, 1, 1], F[3, 41]*F[1, 1, 1], F[3, 42]*F[1, 1, 1], 
 F[3, 43]*F[1, 1, 1], F[3, 44]*F[1, 1, 1], F[3, 45]*F[1, 1, 1], 
 F[3, 47]*F[1, 1, 1], F[3, 48]*F[1, 1, 1], F[3, 49]*F[1, 1, 1], 
 F[3, 50]*F[1, 1, 1], F[3, 51]*F[1, 1, 1], F[3, 52]*F[1, 1, 1], 
 F[3, 53]*F[1, 1, 1], F[3, 54]*F[1, 1, 1], F[3, 55]*F[1, 1, 1], 
 F[3, 56]*F[1, 1, 1], F[3, 57]*F[1, 1, 1], F[3, 58]*F[1, 1, 1], 
 F[3, 59]*F[1, 1, 1], F[3, 60]*F[1, 1, 1], F[3, 61]*F[1, 1, 1], 
 F[3, 62]*F[1, 1, 1], F[3, 63]*F[1, 1, 1], F[3, 65]*F[1, 1, 1], 
 F[3, 66]*F[1, 1, 1], F[3, 67]*F[1, 1, 1], F[3, 68]*F[1, 1, 1], 
 F[3, 69]*F[1, 1, 1], F[3, 70]*F[1, 1, 1], F[3, 71]*F[1, 1, 1], 
 F[3, 77]*F[1, 1, 1], F[3, 78]*F[1, 1, 1], F[3, 79]*F[1, 1, 1], 
 F[3, 80]*F[1, 1, 1], F[3, 81]*F[1, 1, 1], F[3, 82]*F[1, 1, 1], F[1, 1, 1]^2, 
 F[1, 1, 1]^3, F[1, 1, 1]^4, F[1, 1, 2], F[3, 1]*F[1, 1, 2], 
 F[3, 2]*F[1, 1, 2], F[3, 3]*F[1, 1, 2], F[3, 4]*F[1, 1, 2], 
 F[3, 5]*F[1, 1, 2], F[3, 6]*F[1, 1, 2], F[3, 7]*F[1, 1, 2], 
 F[3, 8]*F[1, 1, 2], F[3, 9]*F[1, 1, 2], F[3, 10]*F[1, 1, 2], 
 F[3, 11]*F[1, 1, 2], F[3, 12]*F[1, 1, 2], F[3, 13]*F[1, 1, 2], 
 F[3, 14]*F[1, 1, 2], F[3, 15]*F[1, 1, 2], F[3, 16]*F[1, 1, 2], 
 F[3, 17]*F[1, 1, 2], F[3, 18]*F[1, 1, 2], F[3, 19]*F[1, 1, 2], 
 F[3, 20]*F[1, 1, 2], F[3, 21]*F[1, 1, 2], F[3, 22]*F[1, 1, 2], 
 F[3, 23]*F[1, 1, 2], F[3, 24]*F[1, 1, 2], F[3, 25]*F[1, 1, 2], 
 F[3, 27]*F[1, 1, 2], F[3, 28]*F[1, 1, 2], F[3, 29]*F[1, 1, 2], 
 F[3, 30]*F[1, 1, 2], F[3, 31]*F[1, 1, 2], F[3, 32]*F[1, 1, 2], 
 F[3, 33]*F[1, 1, 2], F[3, 34]*F[1, 1, 2], F[3, 35]*F[1, 1, 2], 
 F[3, 36]*F[1, 1, 2], F[3, 37]*F[1, 1, 2], F[3, 38]*F[1, 1, 2], 
 F[3, 39]*F[1, 1, 2], F[3, 40]*F[1, 1, 2], F[3, 43]*F[1, 1, 2], 
 F[3, 44]*F[1, 1, 2], F[3, 45]*F[1, 1, 2], F[3, 49]*F[1, 1, 2], 
 F[3, 50]*F[1, 1, 2], F[3, 51]*F[1, 1, 2], F[3, 52]*F[1, 1, 2], 
 F[3, 53]*F[1, 1, 2], F[3, 54]*F[1, 1, 2], F[3, 55]*F[1, 1, 2], 
 F[3, 56]*F[1, 1, 2], F[3, 57]*F[1, 1, 2], F[3, 58]*F[1, 1, 2], 
 F[3, 59]*F[1, 1, 2], F[3, 60]*F[1, 1, 2], F[3, 61]*F[1, 1, 2], 
 F[3, 62]*F[1, 1, 2], F[3, 63]*F[1, 1, 2], F[3, 67]*F[1, 1, 2], 
 F[3, 68]*F[1, 1, 2], F[3, 69]*F[1, 1, 2], F[3, 70]*F[1, 1, 2], 
 F[3, 71]*F[1, 1, 2], F[3, 73]*F[1, 1, 2], F[3, 74]*F[1, 1, 2], 
 F[3, 75]*F[1, 1, 2], F[3, 76]*F[1, 1, 2], F[3, 77]*F[1, 1, 2], 
 F[3, 78]*F[1, 1, 2], F[3, 79]*F[1, 1, 2], F[3, 80]*F[1, 1, 2], 
 F[3, 82]*F[1, 1, 2], F[1, 1, 1]*F[1, 1, 2], F[1, 1, 1]^2*F[1, 1, 2], 
 F[1, 1, 1]^3*F[1, 1, 2], F[1, 1, 2]^2, F[1, 1, 1]*F[1, 1, 2]^2, 
 F[1, 1, 1]^2*F[1, 1, 2]^2, F[1, 1, 2]^3, F[1, 1, 1]*F[1, 1, 2]^3, 
 F[1, 1, 2]^4, F[1, 1, 3], F[3, 1]*F[1, 1, 3], F[3, 2]*F[1, 1, 3], 
 F[3, 3]*F[1, 1, 3], F[3, 4]*F[1, 1, 3], F[3, 5]*F[1, 1, 3], 
 F[3, 6]*F[1, 1, 3], F[3, 7]*F[1, 1, 3], F[3, 8]*F[1, 1, 3], 
 F[3, 9]*F[1, 1, 3], F[3, 10]*F[1, 1, 3], F[3, 11]*F[1, 1, 3], 
 F[3, 12]*F[1, 1, 3], F[3, 13]*F[1, 1, 3], F[3, 14]*F[1, 1, 3], 
 F[3, 15]*F[1, 1, 3], F[3, 16]*F[1, 1, 3], F[3, 17]*F[1, 1, 3], 
 F[3, 18]*F[1, 1, 3], F[3, 19]*F[1, 1, 3], F[3, 20]*F[1, 1, 3], 
 F[3, 21]*F[1, 1, 3], F[3, 22]*F[1, 1, 3], F[3, 23]*F[1, 1, 3], 
 F[3, 24]*F[1, 1, 3], F[3, 25]*F[1, 1, 3], F[3, 27]*F[1, 1, 3], 
 F[3, 28]*F[1, 1, 3], F[3, 29]*F[1, 1, 3], F[3, 30]*F[1, 1, 3], 
 F[3, 31]*F[1, 1, 3], F[3, 32]*F[1, 1, 3], F[3, 33]*F[1, 1, 3], 
 F[3, 34]*F[1, 1, 3], F[3, 35]*F[1, 1, 3], F[3, 36]*F[1, 1, 3], 
 F[3, 37]*F[1, 1, 3], F[3, 38]*F[1, 1, 3], F[3, 39]*F[1, 1, 3], 
 F[3, 40]*F[1, 1, 3], F[3, 44]*F[1, 1, 3], F[3, 45]*F[1, 1, 3], 
 F[3, 47]*F[1, 1, 3], F[3, 48]*F[1, 1, 3], F[3, 49]*F[1, 1, 3], 
 F[3, 50]*F[1, 1, 3], F[3, 51]*F[1, 1, 3], F[3, 52]*F[1, 1, 3], 
 F[3, 53]*F[1, 1, 3], F[3, 54]*F[1, 1, 3], F[3, 55]*F[1, 1, 3], 
 F[3, 56]*F[1, 1, 3], F[3, 57]*F[1, 1, 3], F[3, 58]*F[1, 1, 3], 
 F[3, 59]*F[1, 1, 3], F[3, 60]*F[1, 1, 3], F[3, 61]*F[1, 1, 3], 
 F[3, 62]*F[1, 1, 3], F[3, 63]*F[1, 1, 3], F[3, 67]*F[1, 1, 3], 
 F[3, 68]*F[1, 1, 3], F[3, 69]*F[1, 1, 3], F[3, 70]*F[1, 1, 3], 
 F[3, 71]*F[1, 1, 3], F[3, 75]*F[1, 1, 3], F[3, 76]*F[1, 1, 3], 
 F[3, 77]*F[1, 1, 3], F[3, 78]*F[1, 1, 3], F[3, 79]*F[1, 1, 3], 
 F[3, 80]*F[1, 1, 3], F[3, 81]*F[1, 1, 3], F[3, 82]*F[1, 1, 3], 
 F[1, 1, 1]*F[1, 1, 3], F[1, 1, 1]^2*F[1, 1, 3], F[1, 1, 1]^3*F[1, 1, 3], 
 F[1, 1, 2]*F[1, 1, 3], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 3], F[1, 1, 2]^2*F[1, 1, 3], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 3], F[1, 1, 2]^3*F[1, 1, 3], F[1, 1, 3]^2, 
 F[1, 1, 1]*F[1, 1, 3]^2, F[1, 1, 1]^2*F[1, 1, 3]^2, F[1, 1, 2]*F[1, 1, 3]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]^2, F[1, 1, 2]^2*F[1, 1, 3]^2, F[1, 1, 3]^3, 
 F[1, 1, 1]*F[1, 1, 3]^3, F[1, 1, 2]*F[1, 1, 3]^3, F[1, 1, 3]^4, F[1, 1, 4], 
 F[3, 1]*F[1, 1, 4], F[3, 2]*F[1, 1, 4], F[3, 3]*F[1, 1, 4], 
 F[3, 4]*F[1, 1, 4], F[3, 5]*F[1, 1, 4], F[3, 6]*F[1, 1, 4], 
 F[3, 7]*F[1, 1, 4], F[3, 8]*F[1, 1, 4], F[3, 9]*F[1, 1, 4], 
 F[3, 10]*F[1, 1, 4], F[3, 11]*F[1, 1, 4], F[3, 12]*F[1, 1, 4], 
 F[3, 13]*F[1, 1, 4], F[3, 14]*F[1, 1, 4], F[3, 15]*F[1, 1, 4], 
 F[3, 16]*F[1, 1, 4], F[3, 17]*F[1, 1, 4], F[3, 18]*F[1, 1, 4], 
 F[3, 19]*F[1, 1, 4], F[3, 20]*F[1, 1, 4], F[3, 21]*F[1, 1, 4], 
 F[3, 22]*F[1, 1, 4], F[3, 23]*F[1, 1, 4], F[3, 24]*F[1, 1, 4], 
 F[3, 25]*F[1, 1, 4], F[3, 29]*F[1, 1, 4], F[3, 30]*F[1, 1, 4], 
 F[3, 31]*F[1, 1, 4], F[3, 32]*F[1, 1, 4], F[3, 33]*F[1, 1, 4], 
 F[3, 34]*F[1, 1, 4], F[3, 35]*F[1, 1, 4], F[3, 36]*F[1, 1, 4], 
 F[3, 37]*F[1, 1, 4], F[3, 38]*F[1, 1, 4], F[3, 39]*F[1, 1, 4], 
 F[3, 40]*F[1, 1, 4], F[3, 41]*F[1, 1, 4], F[3, 42]*F[1, 1, 4], 
 F[3, 43]*F[1, 1, 4], F[3, 44]*F[1, 1, 4], F[3, 45]*F[1, 1, 4], 
 F[3, 47]*F[1, 1, 4], F[3, 48]*F[1, 1, 4], F[3, 49]*F[1, 1, 4], 
 F[3, 50]*F[1, 1, 4], F[3, 51]*F[1, 1, 4], F[3, 52]*F[1, 1, 4], 
 F[3, 53]*F[1, 1, 4], F[3, 54]*F[1, 1, 4], F[3, 55]*F[1, 1, 4], 
 F[3, 56]*F[1, 1, 4], F[3, 57]*F[1, 1, 4], F[3, 58]*F[1, 1, 4], 
 F[3, 59]*F[1, 1, 4], F[3, 60]*F[1, 1, 4], F[3, 61]*F[1, 1, 4], 
 F[3, 62]*F[1, 1, 4], F[3, 63]*F[1, 1, 4], F[3, 65]*F[1, 1, 4], 
 F[3, 66]*F[1, 1, 4], F[3, 67]*F[1, 1, 4], F[3, 68]*F[1, 1, 4], 
 F[3, 69]*F[1, 1, 4], F[3, 70]*F[1, 1, 4], F[3, 71]*F[1, 1, 4], 
 F[3, 75]*F[1, 1, 4], F[3, 76]*F[1, 1, 4], F[3, 77]*F[1, 1, 4], 
 F[3, 78]*F[1, 1, 4], F[3, 79]*F[1, 1, 4], F[3, 80]*F[1, 1, 4], 
 F[3, 81]*F[1, 1, 4], F[3, 82]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 4], 
 F[1, 1, 1]^2*F[1, 1, 4], F[1, 1, 1]^3*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 2]^2*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 4], 
 F[1, 1, 2]^3*F[1, 1, 4], F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*
  F[1, 1, 4], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 3]^2*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 4], 
 F[1, 1, 3]^3*F[1, 1, 4], F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 4]^2, 
 F[1, 1, 1]^2*F[1, 1, 4]^2, F[1, 1, 2]*F[1, 1, 4]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]^2, F[1, 1, 2]^2*F[1, 1, 4]^2, 
 F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 3]^2*F[1, 1, 4]^2, F[1, 1, 4]^3, 
 F[1, 1, 1]*F[1, 1, 4]^3, F[1, 1, 2]*F[1, 1, 4]^3, F[1, 1, 3]*F[1, 1, 4]^3, 
 F[1, 1, 4]^4, F[1, 1, 5], F[3, 1]*F[1, 1, 5], F[3, 2]*F[1, 1, 5], 
 F[3, 3]*F[1, 1, 5], F[3, 4]*F[1, 1, 5], F[3, 5]*F[1, 1, 5], 
 F[3, 6]*F[1, 1, 5], F[3, 7]*F[1, 1, 5], F[3, 8]*F[1, 1, 5], 
 F[3, 9]*F[1, 1, 5], F[3, 10]*F[1, 1, 5], F[3, 11]*F[1, 1, 5], 
 F[3, 12]*F[1, 1, 5], F[3, 13]*F[1, 1, 5], F[3, 14]*F[1, 1, 5], 
 F[3, 15]*F[1, 1, 5], F[3, 16]*F[1, 1, 5], F[3, 17]*F[1, 1, 5], 
 F[3, 18]*F[1, 1, 5], F[3, 19]*F[1, 1, 5], F[3, 20]*F[1, 1, 5], 
 F[3, 21]*F[1, 1, 5], F[3, 22]*F[1, 1, 5], F[3, 23]*F[1, 1, 5], 
 F[3, 24]*F[1, 1, 5], F[3, 25]*F[1, 1, 5], F[3, 27]*F[1, 1, 5], 
 F[3, 28]*F[1, 1, 5], F[3, 29]*F[1, 1, 5], F[3, 30]*F[1, 1, 5], 
 F[3, 31]*F[1, 1, 5], F[3, 32]*F[1, 1, 5], F[3, 33]*F[1, 1, 5], 
 F[3, 34]*F[1, 1, 5], F[3, 35]*F[1, 1, 5], F[3, 36]*F[1, 1, 5], 
 F[3, 37]*F[1, 1, 5], F[3, 38]*F[1, 1, 5], F[3, 39]*F[1, 1, 5], 
 F[3, 40]*F[1, 1, 5], F[3, 41]*F[1, 1, 5], F[3, 44]*F[1, 1, 5], 
 F[3, 45]*F[1, 1, 5], F[3, 47]*F[1, 1, 5], F[3, 48]*F[1, 1, 5], 
 F[3, 49]*F[1, 1, 5], F[3, 50]*F[1, 1, 5], F[3, 51]*F[1, 1, 5], 
 F[3, 52]*F[1, 1, 5], F[3, 53]*F[1, 1, 5], F[3, 54]*F[1, 1, 5], 
 F[3, 55]*F[1, 1, 5], F[3, 56]*F[1, 1, 5], F[3, 57]*F[1, 1, 5], 
 F[3, 58]*F[1, 1, 5], F[3, 59]*F[1, 1, 5], F[3, 60]*F[1, 1, 5], 
 F[3, 61]*F[1, 1, 5], F[3, 62]*F[1, 1, 5], F[3, 63]*F[1, 1, 5], 
 F[3, 69]*F[1, 1, 5], F[3, 70]*F[1, 1, 5], F[3, 71]*F[1, 1, 5], 
 F[3, 73]*F[1, 1, 5], F[3, 74]*F[1, 1, 5], F[3, 75]*F[1, 1, 5], 
 F[3, 76]*F[1, 1, 5], F[3, 77]*F[1, 1, 5], F[3, 78]*F[1, 1, 5], 
 F[3, 80]*F[1, 1, 5], F[3, 82]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 5], 
 F[1, 1, 1]^2*F[1, 1, 5], F[1, 1, 1]^3*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 5], 
 F[1, 1, 2]^2*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 5], 
 F[1, 1, 2]^3*F[1, 1, 5], F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*
  F[1, 1, 5], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 5], F[1, 1, 3]^2*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 5], 
 F[1, 1, 3]^3*F[1, 1, 5], F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*
  F[1, 1, 5], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*
  F[1, 1, 5], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 5], F[1, 1, 4]^2*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 4]^3*F[1, 1, 5], F[1, 1, 5]^2, 
 F[1, 1, 1]*F[1, 1, 5]^2, F[1, 1, 1]^2*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 5]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]^2, F[1, 1, 2]^2*F[1, 1, 5]^2, 
 F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 3]^2*F[1, 1, 5]^2, 
 F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]^2, 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]^2, 
 F[1, 1, 4]^2*F[1, 1, 5]^2, F[1, 1, 5]^3, F[1, 1, 1]*F[1, 1, 5]^3, 
 F[1, 1, 2]*F[1, 1, 5]^3, F[1, 1, 3]*F[1, 1, 5]^3, F[1, 1, 4]*F[1, 1, 5]^3, 
 F[1, 1, 5]^4, F[1, 1, 6], F[3, 1]*F[1, 1, 6], F[3, 2]*F[1, 1, 6], 
 F[3, 3]*F[1, 1, 6], F[3, 4]*F[1, 1, 6], F[3, 5]*F[1, 1, 6], 
 F[3, 6]*F[1, 1, 6], F[3, 7]*F[1, 1, 6], F[3, 8]*F[1, 1, 6], 
 F[3, 9]*F[1, 1, 6], F[3, 10]*F[1, 1, 6], F[3, 11]*F[1, 1, 6], 
 F[3, 12]*F[1, 1, 6], F[3, 13]*F[1, 1, 6], F[3, 14]*F[1, 1, 6], 
 F[3, 15]*F[1, 1, 6], F[3, 16]*F[1, 1, 6], F[3, 17]*F[1, 1, 6], 
 F[3, 18]*F[1, 1, 6], F[3, 19]*F[1, 1, 6], F[3, 20]*F[1, 1, 6], 
 F[3, 21]*F[1, 1, 6], F[3, 22]*F[1, 1, 6], F[3, 23]*F[1, 1, 6], 
 F[3, 24]*F[1, 1, 6], F[3, 25]*F[1, 1, 6], F[3, 31]*F[1, 1, 6], 
 F[3, 32]*F[1, 1, 6], F[3, 33]*F[1, 1, 6], F[3, 34]*F[1, 1, 6], 
 F[3, 35]*F[1, 1, 6], F[3, 36]*F[1, 1, 6], F[3, 37]*F[1, 1, 6], 
 F[3, 38]*F[1, 1, 6], F[3, 39]*F[1, 1, 6], F[3, 40]*F[1, 1, 6], 
 F[3, 41]*F[1, 1, 6], F[3, 42]*F[1, 1, 6], F[3, 43]*F[1, 1, 6], 
 F[3, 44]*F[1, 1, 6], F[3, 45]*F[1, 1, 6], F[3, 47]*F[1, 1, 6], 
 F[3, 48]*F[1, 1, 6], F[3, 49]*F[1, 1, 6], F[3, 50]*F[1, 1, 6], 
 F[3, 51]*F[1, 1, 6], F[3, 52]*F[1, 1, 6], F[3, 53]*F[1, 1, 6], 
 F[3, 54]*F[1, 1, 6], F[3, 55]*F[1, 1, 6], F[3, 56]*F[1, 1, 6], 
 F[3, 57]*F[1, 1, 6], F[3, 58]*F[1, 1, 6], F[3, 59]*F[1, 1, 6], 
 F[3, 60]*F[1, 1, 6], F[3, 61]*F[1, 1, 6], F[3, 62]*F[1, 1, 6], 
 F[3, 63]*F[1, 1, 6], F[3, 65]*F[1, 1, 6], F[3, 66]*F[1, 1, 6], 
 F[3, 67]*F[1, 1, 6], F[3, 68]*F[1, 1, 6], F[3, 69]*F[1, 1, 6], 
 F[3, 70]*F[1, 1, 6], F[3, 71]*F[1, 1, 6], F[3, 73]*F[1, 1, 6], 
 F[3, 74]*F[1, 1, 6], F[3, 75]*F[1, 1, 6], F[3, 76]*F[1, 1, 6], 
 F[3, 77]*F[1, 1, 6], F[3, 78]*F[1, 1, 6], F[3, 79]*F[1, 1, 6], 
 F[3, 80]*F[1, 1, 6], F[3, 81]*F[1, 1, 6], F[3, 82]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 6], F[1, 1, 1]^3*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6], F[1, 1, 2]^3*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*
  F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 6], 
 F[1, 1, 3]^3*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*
  F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*
  F[1, 1, 6], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 4]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 4]^3*F[1, 1, 6], 
 F[1, 1, 5]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*
  F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*
  F[1, 1, 6], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 5]^3*F[1, 1, 6], F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 6]^2, 
 F[1, 1, 1]^2*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 6]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2, F[1, 1, 2]^2*F[1, 1, 6]^2, 
 F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 3]^2*F[1, 1, 6]^2, 
 F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2, 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]^2, 
 F[1, 1, 4]^2*F[1, 1, 6]^2, F[1, 1, 5]*F[1, 1, 6]^2, 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]^2, 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2, 
 F[1, 1, 5]^2*F[1, 1, 6]^2, F[1, 1, 6]^3, F[1, 1, 1]*F[1, 1, 6]^3, 
 F[1, 1, 2]*F[1, 1, 6]^3, F[1, 1, 3]*F[1, 1, 6]^3, F[1, 1, 4]*F[1, 1, 6]^3, 
 F[1, 1, 5]*F[1, 1, 6]^3, F[1, 1, 6]^4, F[1, 1, 7], F[3, 1]*F[1, 1, 7], 
 F[3, 2]*F[1, 1, 7], F[3, 3]*F[1, 1, 7], F[3, 4]*F[1, 1, 7], 
 F[3, 5]*F[1, 1, 7], F[3, 6]*F[1, 1, 7], F[3, 7]*F[1, 1, 7], 
 F[3, 8]*F[1, 1, 7], F[3, 9]*F[1, 1, 7], F[3, 10]*F[1, 1, 7], 
 F[3, 11]*F[1, 1, 7], F[3, 12]*F[1, 1, 7], F[3, 13]*F[1, 1, 7], 
 F[3, 14]*F[1, 1, 7], F[3, 15]*F[1, 1, 7], F[3, 16]*F[1, 1, 7], 
 F[3, 17]*F[1, 1, 7], F[3, 18]*F[1, 1, 7], F[3, 19]*F[1, 1, 7], 
 F[3, 20]*F[1, 1, 7], F[3, 21]*F[1, 1, 7], F[3, 22]*F[1, 1, 7], 
 F[3, 23]*F[1, 1, 7], F[3, 24]*F[1, 1, 7], F[3, 25]*F[1, 1, 7], 
 F[3, 29]*F[1, 1, 7], F[3, 30]*F[1, 1, 7], F[3, 31]*F[1, 1, 7], 
 F[3, 32]*F[1, 1, 7], F[3, 33]*F[1, 1, 7], F[3, 34]*F[1, 1, 7], 
 F[3, 35]*F[1, 1, 7], F[3, 36]*F[1, 1, 7], F[3, 37]*F[1, 1, 7], 
 F[3, 38]*F[1, 1, 7], F[3, 39]*F[1, 1, 7], F[3, 40]*F[1, 1, 7], 
 F[3, 41]*F[1, 1, 7], F[3, 42]*F[1, 1, 7], F[3, 43]*F[1, 1, 7], 
 F[3, 44]*F[1, 1, 7], F[3, 45]*F[1, 1, 7], F[3, 47]*F[1, 1, 7], 
 F[3, 48]*F[1, 1, 7], F[3, 49]*F[1, 1, 7], F[3, 50]*F[1, 1, 7], 
 F[3, 51]*F[1, 1, 7], F[3, 52]*F[1, 1, 7], F[3, 53]*F[1, 1, 7], 
 F[3, 54]*F[1, 1, 7], F[3, 55]*F[1, 1, 7], F[3, 56]*F[1, 1, 7], 
 F[3, 57]*F[1, 1, 7], F[3, 58]*F[1, 1, 7], F[3, 59]*F[1, 1, 7], 
 F[3, 60]*F[1, 1, 7], F[3, 61]*F[1, 1, 7], F[3, 62]*F[1, 1, 7], 
 F[3, 63]*F[1, 1, 7], F[3, 67]*F[1, 1, 7], F[3, 68]*F[1, 1, 7], 
 F[3, 69]*F[1, 1, 7], F[3, 70]*F[1, 1, 7], F[3, 71]*F[1, 1, 7], 
 F[3, 73]*F[1, 1, 7], F[3, 74]*F[1, 1, 7], F[3, 75]*F[1, 1, 7], 
 F[3, 76]*F[1, 1, 7], F[3, 77]*F[1, 1, 7], F[3, 78]*F[1, 1, 7], 
 F[3, 79]*F[1, 1, 7], F[3, 80]*F[1, 1, 7], F[3, 81]*F[1, 1, 7], 
 F[3, 82]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 7], 
 F[1, 1, 1]^3*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 7], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 7], F[1, 1, 2]^3*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*
  F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 3]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 7], 
 F[1, 1, 3]^3*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*
  F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 7], F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 7], F[1, 1, 4]^3*F[1, 1, 7], 
 F[1, 1, 5]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*
  F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*
  F[1, 1, 7], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 5]^3*F[1, 1, 7], F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 6]^3*F[1, 1, 7], F[1, 1, 7]^2, 
 F[1, 1, 1]*F[1, 1, 7]^2, F[1, 1, 1]^2*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 7]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]^2, F[1, 1, 2]^2*F[1, 1, 7]^2, 
 F[1, 1, 3]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]^2, F[1, 1, 3]^2*F[1, 1, 7]^2, 
 F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]^2, 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]^2, 
 F[1, 1, 4]^2*F[1, 1, 7]^2, F[1, 1, 5]*F[1, 1, 7]^2, 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]^2, 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]^2, 
 F[1, 1, 5]^2*F[1, 1, 7]^2, F[1, 1, 6]*F[1, 1, 7]^2, 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]^2, 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2, 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 6]^2*F[1, 1, 7]^2, F[1, 1, 7]^3, 
 F[1, 1, 1]*F[1, 1, 7]^3, F[1, 1, 2]*F[1, 1, 7]^3, F[1, 1, 3]*F[1, 1, 7]^3, 
 F[1, 1, 4]*F[1, 1, 7]^3, F[1, 1, 5]*F[1, 1, 7]^3, F[1, 1, 6]*F[1, 1, 7]^3, 
 F[1, 1, 7]^4, F[1, 1, 8], F[3, 1]*F[1, 1, 8], F[3, 2]*F[1, 1, 8], 
 F[3, 3]*F[1, 1, 8], F[3, 4]*F[1, 1, 8], F[3, 5]*F[1, 1, 8], 
 F[3, 6]*F[1, 1, 8], F[3, 7]*F[1, 1, 8], F[3, 8]*F[1, 1, 8], 
 F[3, 9]*F[1, 1, 8], F[3, 10]*F[1, 1, 8], F[3, 11]*F[1, 1, 8], 
 F[3, 12]*F[1, 1, 8], F[3, 13]*F[1, 1, 8], F[3, 14]*F[1, 1, 8], 
 F[3, 15]*F[1, 1, 8], F[3, 16]*F[1, 1, 8], F[3, 17]*F[1, 1, 8], 
 F[3, 18]*F[1, 1, 8], F[3, 19]*F[1, 1, 8], F[3, 21]*F[1, 1, 8], 
 F[3, 23]*F[1, 1, 8], F[3, 24]*F[1, 1, 8], F[3, 27]*F[1, 1, 8], 
 F[3, 28]*F[1, 1, 8], F[3, 29]*F[1, 1, 8], F[3, 30]*F[1, 1, 8], 
 F[3, 31]*F[1, 1, 8], F[3, 32]*F[1, 1, 8], F[3, 33]*F[1, 1, 8], 
 F[3, 34]*F[1, 1, 8], F[3, 35]*F[1, 1, 8], F[3, 36]*F[1, 1, 8], 
 F[3, 37]*F[1, 1, 8], F[3, 38]*F[1, 1, 8], F[3, 39]*F[1, 1, 8], 
 F[3, 40]*F[1, 1, 8], F[3, 41]*F[1, 1, 8], F[3, 42]*F[1, 1, 8], 
 F[3, 44]*F[1, 1, 8], F[3, 45]*F[1, 1, 8], F[3, 49]*F[1, 1, 8], 
 F[3, 50]*F[1, 1, 8], F[3, 51]*F[1, 1, 8], F[3, 52]*F[1, 1, 8], 
 F[3, 53]*F[1, 1, 8], F[3, 54]*F[1, 1, 8], F[3, 55]*F[1, 1, 8], 
 F[3, 56]*F[1, 1, 8], F[3, 57]*F[1, 1, 8], F[3, 58]*F[1, 1, 8], 
 F[3, 59]*F[1, 1, 8], F[3, 60]*F[1, 1, 8], F[3, 61]*F[1, 1, 8], 
 F[3, 62]*F[1, 1, 8], F[3, 63]*F[1, 1, 8], F[3, 65]*F[1, 1, 8], 
 F[3, 66]*F[1, 1, 8], F[3, 67]*F[1, 1, 8], F[3, 68]*F[1, 1, 8], 
 F[3, 69]*F[1, 1, 8], F[3, 70]*F[1, 1, 8], F[3, 71]*F[1, 1, 8], 
 F[3, 75]*F[1, 1, 8], F[3, 76]*F[1, 1, 8], F[3, 78]*F[1, 1, 8], 
 F[3, 79]*F[1, 1, 8], F[3, 80]*F[1, 1, 8], F[3, 82]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 8], F[1, 1, 1]^3*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 8], 
 F[1, 1, 2]^3*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 8], 
 F[1, 1, 3]^3*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*
  F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*
  F[1, 1, 8], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8], F[1, 1, 4]^3*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*
  F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*
  F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 5]^3*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*
  F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*
  F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 6]^3*F[1, 1, 8], 
 F[1, 1, 7]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 7]^3*F[1, 1, 8], F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 8]^2, 
 F[1, 1, 1]^2*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 8]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]^2, F[1, 1, 2]^2*F[1, 1, 8]^2, 
 F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 3]^2*F[1, 1, 8]^2, 
 F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2, 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2, 
 F[1, 1, 4]^2*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 8]^2, 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]^2, 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2, 
 F[1, 1, 5]^2*F[1, 1, 8]^2, F[1, 1, 6]*F[1, 1, 8]^2, 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]^2, 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2, 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 6]^2*F[1, 1, 8]^2, 
 F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]^2, 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]^2, 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2, 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 7]^2*F[1, 1, 8]^2, F[1, 1, 8]^3, 
 F[1, 1, 1]*F[1, 1, 8]^3, F[1, 1, 2]*F[1, 1, 8]^3, F[1, 1, 3]*F[1, 1, 8]^3, 
 F[1, 1, 4]*F[1, 1, 8]^3, F[1, 1, 5]*F[1, 1, 8]^3, F[1, 1, 6]*F[1, 1, 8]^3, 
 F[1, 1, 7]*F[1, 1, 8]^3, F[1, 1, 8]^4, F[1, 1, 9], F[3, 1]*F[1, 1, 9], 
 F[3, 2]*F[1, 1, 9], F[3, 3]*F[1, 1, 9], F[3, 4]*F[1, 1, 9], 
 F[3, 5]*F[1, 1, 9], F[3, 6]*F[1, 1, 9], F[3, 7]*F[1, 1, 9], 
 F[3, 8]*F[1, 1, 9], F[3, 9]*F[1, 1, 9], F[3, 10]*F[1, 1, 9], 
 F[3, 11]*F[1, 1, 9], F[3, 12]*F[1, 1, 9], F[3, 13]*F[1, 1, 9], 
 F[3, 14]*F[1, 1, 9], F[3, 15]*F[1, 1, 9], F[3, 16]*F[1, 1, 9], 
 F[3, 17]*F[1, 1, 9], F[3, 18]*F[1, 1, 9], F[3, 19]*F[1, 1, 9], 
 F[3, 20]*F[1, 1, 9], F[3, 21]*F[1, 1, 9], F[3, 22]*F[1, 1, 9], 
 F[3, 23]*F[1, 1, 9], F[3, 24]*F[1, 1, 9], F[3, 27]*F[1, 1, 9], 
 F[3, 28]*F[1, 1, 9], F[3, 29]*F[1, 1, 9], F[3, 30]*F[1, 1, 9], 
 F[3, 31]*F[1, 1, 9], F[3, 32]*F[1, 1, 9], F[3, 33]*F[1, 1, 9], 
 F[3, 34]*F[1, 1, 9], F[3, 35]*F[1, 1, 9], F[3, 36]*F[1, 1, 9], 
 F[3, 37]*F[1, 1, 9], F[3, 38]*F[1, 1, 9], F[3, 39]*F[1, 1, 9], 
 F[3, 40]*F[1, 1, 9], F[3, 41]*F[1, 1, 9], F[3, 42]*F[1, 1, 9], 
 F[3, 43]*F[1, 1, 9], F[3, 44]*F[1, 1, 9], F[3, 45]*F[1, 1, 9], 
 F[3, 51]*F[1, 1, 9], F[3, 52]*F[1, 1, 9], F[3, 53]*F[1, 1, 9], 
 F[3, 54]*F[1, 1, 9], F[3, 55]*F[1, 1, 9], F[3, 56]*F[1, 1, 9], 
 F[3, 57]*F[1, 1, 9], F[3, 58]*F[1, 1, 9], F[3, 59]*F[1, 1, 9], 
 F[3, 60]*F[1, 1, 9], F[3, 61]*F[1, 1, 9], F[3, 62]*F[1, 1, 9], 
 F[3, 63]*F[1, 1, 9], F[3, 65]*F[1, 1, 9], F[3, 66]*F[1, 1, 9], 
 F[3, 67]*F[1, 1, 9], F[3, 68]*F[1, 1, 9], F[3, 69]*F[1, 1, 9], 
 F[3, 70]*F[1, 1, 9], F[3, 71]*F[1, 1, 9], F[3, 73]*F[1, 1, 9], 
 F[3, 74]*F[1, 1, 9], F[3, 75]*F[1, 1, 9], F[3, 76]*F[1, 1, 9], 
 F[3, 77]*F[1, 1, 9], F[3, 78]*F[1, 1, 9], F[3, 79]*F[1, 1, 9], 
 F[3, 80]*F[1, 1, 9], F[3, 81]*F[1, 1, 9], F[3, 82]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 9], F[1, 1, 1]^3*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 9], F[1, 1, 2]^3*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 9], 
 F[1, 1, 3]^3*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*
  F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 4]^3*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*
  F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 5]^3*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*
  F[1, 1, 9], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 6]^3*F[1, 1, 9], 
 F[1, 1, 7]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*
  F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*
  F[1, 1, 9], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 7]^3*F[1, 1, 9], F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 8]^3*F[1, 1, 9], F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 9]^2, F[1, 1, 1]^2*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]^2, F[1, 1, 2]^2*F[1, 1, 9]^2, 
 F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 3]^2*F[1, 1, 9]^2, 
 F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]^2, 
 F[1, 1, 4]^2*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2, 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2, 
 F[1, 1, 5]^2*F[1, 1, 9]^2, F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 6]^2*F[1, 1, 9]^2, 
 F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]^2, 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]^2, 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 7]^2*F[1, 1, 9]^2, 
 F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]^2, 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]^2, 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]^2, 
 F[1, 1, 8]^2*F[1, 1, 9]^2, F[1, 1, 9]^3, F[1, 1, 1]*F[1, 1, 9]^3, 
 F[1, 1, 2]*F[1, 1, 9]^3, F[1, 1, 3]*F[1, 1, 9]^3, F[1, 1, 4]*F[1, 1, 9]^3, 
 F[1, 1, 5]*F[1, 1, 9]^3, F[1, 1, 6]*F[1, 1, 9]^3, F[1, 1, 7]*F[1, 1, 9]^3, 
 F[1, 1, 8]*F[1, 1, 9]^3, F[1, 1, 9]^4, F[1, 1, 10], F[3, 1]*F[1, 1, 10], 
 F[3, 2]*F[1, 1, 10], F[3, 3]*F[1, 1, 10], F[3, 4]*F[1, 1, 10], 
 F[3, 5]*F[1, 1, 10], F[3, 6]*F[1, 1, 10], F[3, 7]*F[1, 1, 10], 
 F[3, 8]*F[1, 1, 10], F[3, 9]*F[1, 1, 10], F[3, 10]*F[1, 1, 10], 
 F[3, 11]*F[1, 1, 10], F[3, 12]*F[1, 1, 10], F[3, 13]*F[1, 1, 10], 
 F[3, 14]*F[1, 1, 10], F[3, 15]*F[1, 1, 10], F[3, 16]*F[1, 1, 10], 
 F[3, 17]*F[1, 1, 10], F[3, 18]*F[1, 1, 10], F[3, 19]*F[1, 1, 10], 
 F[3, 20]*F[1, 1, 10], F[3, 21]*F[1, 1, 10], F[3, 22]*F[1, 1, 10], 
 F[3, 23]*F[1, 1, 10], F[3, 24]*F[1, 1, 10], F[3, 25]*F[1, 1, 10], 
 F[3, 29]*F[1, 1, 10], F[3, 30]*F[1, 1, 10], F[3, 31]*F[1, 1, 10], 
 F[3, 32]*F[1, 1, 10], F[3, 33]*F[1, 1, 10], F[3, 34]*F[1, 1, 10], 
 F[3, 35]*F[1, 1, 10], F[3, 36]*F[1, 1, 10], F[3, 37]*F[1, 1, 10], 
 F[3, 38]*F[1, 1, 10], F[3, 39]*F[1, 1, 10], F[3, 40]*F[1, 1, 10], 
 F[3, 41]*F[1, 1, 10], F[3, 42]*F[1, 1, 10], F[3, 43]*F[1, 1, 10], 
 F[3, 44]*F[1, 1, 10], F[3, 45]*F[1, 1, 10], F[3, 49]*F[1, 1, 10], 
 F[3, 50]*F[1, 1, 10], F[3, 51]*F[1, 1, 10], F[3, 52]*F[1, 1, 10], 
 F[3, 53]*F[1, 1, 10], F[3, 54]*F[1, 1, 10], F[3, 55]*F[1, 1, 10], 
 F[3, 56]*F[1, 1, 10], F[3, 57]*F[1, 1, 10], F[3, 58]*F[1, 1, 10], 
 F[3, 59]*F[1, 1, 10], F[3, 60]*F[1, 1, 10], F[3, 61]*F[1, 1, 10], 
 F[3, 62]*F[1, 1, 10], F[3, 63]*F[1, 1, 10], F[3, 65]*F[1, 1, 10], 
 F[3, 66]*F[1, 1, 10], F[3, 67]*F[1, 1, 10], F[3, 68]*F[1, 1, 10], 
 F[3, 69]*F[1, 1, 10], F[3, 70]*F[1, 1, 10], F[3, 71]*F[1, 1, 10], 
 F[3, 73]*F[1, 1, 10], F[3, 74]*F[1, 1, 10], F[3, 75]*F[1, 1, 10], 
 F[3, 76]*F[1, 1, 10], F[3, 77]*F[1, 1, 10], F[3, 78]*F[1, 1, 10], 
 F[3, 79]*F[1, 1, 10], F[3, 80]*F[1, 1, 10], F[3, 81]*F[1, 1, 10], 
 F[3, 82]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 10], 
 F[1, 1, 1]^3*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 10], F[1, 1, 2]^3*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 10], 
 F[1, 1, 3]^3*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*
  F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 4]^3*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 5]^3*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*
  F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 6]^3*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 7]^3*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*
  F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 8]^3*F[1, 1, 10], 
 F[1, 1, 9]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 7]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 8]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 9]^3*F[1, 1, 10], F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 10]^2, 
 F[1, 1, 1]^2*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10]^2, F[1, 1, 2]^2*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]^2, F[1, 1, 3]^2*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10]^2, 
 F[1, 1, 4]^2*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10]^2, 
 F[1, 1, 5]^2*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2, 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 6]^2*F[1, 1, 10]^2, 
 F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]^2, 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 7]^2*F[1, 1, 10]^2, 
 F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 8]^2*F[1, 1, 10]^2, F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 9]^2*F[1, 1, 10]^2, F[1, 1, 10]^3, F[1, 1, 1]*F[1, 1, 10]^3, 
 F[1, 1, 2]*F[1, 1, 10]^3, F[1, 1, 3]*F[1, 1, 10]^3, 
 F[1, 1, 4]*F[1, 1, 10]^3, F[1, 1, 5]*F[1, 1, 10]^3, 
 F[1, 1, 6]*F[1, 1, 10]^3, F[1, 1, 7]*F[1, 1, 10]^3, 
 F[1, 1, 8]*F[1, 1, 10]^3, F[1, 1, 9]*F[1, 1, 10]^3, F[1, 1, 10]^4, 
 F[2, 1, 1], F[1, 1, 1]*F[2, 1, 1], F[1, 1, 1]^2*F[2, 1, 1], 
 F[1, 1, 2]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 1], 
 F[1, 1, 2]^2*F[2, 1, 1], F[1, 1, 3]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 1], 
 F[1, 1, 3]^2*F[2, 1, 1], F[1, 1, 4]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1], F[1, 1, 4]^2*F[2, 1, 1], 
 F[1, 1, 5]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 1], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 1], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 5]^2*F[2, 1, 1], 
 F[1, 1, 6]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 1], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 6]^2*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 1], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 1], 
 F[1, 1, 7]^2*F[2, 1, 1], F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 8]^2*F[2, 1, 1], 
 F[1, 1, 9]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 9]^2*F[2, 1, 1], 
 F[1, 1, 10]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 1], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 1], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 1], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 1], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 1], 
 F[1, 1, 10]^2*F[2, 1, 1], F[2, 1, 1]^2, F[2, 1, 2], F[1, 1, 1]*F[2, 1, 2], 
 F[1, 1, 1]^2*F[2, 1, 2], F[1, 1, 2]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 2], F[1, 1, 2]^2*F[2, 1, 2], 
 F[1, 1, 3]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 2], F[1, 1, 3]^2*F[2, 1, 2], 
 F[1, 1, 4]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 4]^2*F[2, 1, 2], F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 2], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 6]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 2], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 6]^2*F[2, 1, 2], F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 2], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 2], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 7]^2*F[2, 1, 2], F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 2], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 2], F[1, 1, 8]^2*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 9]^2*F[2, 1, 2], F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 2], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 2], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 2], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 10]^2*F[2, 1, 2], F[2, 1, 2]^2, F[2, 1, 3], F[1, 1, 1]*F[2, 1, 3], 
 F[1, 1, 1]^2*F[2, 1, 3], F[1, 1, 2]*F[2, 1, 3], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 3], F[1, 1, 2]^2*F[2, 1, 3], 
 F[1, 1, 3]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 3], F[1, 1, 4]*F[2, 1, 3], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 3], F[1, 1, 4]^2*F[2, 1, 3], 
 F[1, 1, 5]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 3], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3], F[1, 1, 5]^2*F[2, 1, 3], 
 F[1, 1, 6]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 3], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 3], F[1, 1, 6]^2*F[2, 1, 3], 
 F[1, 1, 7]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 3], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 3], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 3], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 3], F[1, 1, 9]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 3], 
 F[1, 1, 9]^2*F[2, 1, 3], F[1, 1, 10]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 3], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 3], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 3], F[2, 1, 3]^2, F[2, 1, 4], 
 F[1, 1, 1]*F[2, 1, 4], F[1, 1, 1]^2*F[2, 1, 4], F[1, 1, 2]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 4], F[1, 1, 2]^2*F[2, 1, 4], 
 F[1, 1, 3]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 4], F[1, 1, 3]^2*F[2, 1, 4], 
 F[1, 1, 4]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 4]^2*F[2, 1, 4], F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 4], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 4], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 5]^2*F[2, 1, 4], F[1, 1, 6]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 6]^2*F[2, 1, 4], 
 F[1, 1, 7]*F[2, 1, 4], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 4], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 4], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 7]^2*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 9]^2*F[2, 1, 4], F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 10]^2*F[2, 1, 4], F[2, 1, 4]^2, F[2, 1, 5], F[1, 1, 1]*F[2, 1, 5], 
 F[1, 1, 1]^2*F[2, 1, 5], F[1, 1, 2]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 5], F[1, 1, 2]^2*F[2, 1, 5], 
 F[1, 1, 3]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 5], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 5], F[1, 1, 3]^2*F[2, 1, 5], 
 F[1, 1, 4]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 5], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 5], 
 F[1, 1, 5]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 5], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 5], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 5]^2*F[2, 1, 5], 
 F[1, 1, 6]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 5], F[1, 1, 6]^2*F[2, 1, 5], 
 F[1, 1, 7]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 5], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 7]^2*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 5], 
 F[1, 1, 9]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 9]^2*F[2, 1, 5], F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 10]^2*F[2, 1, 5], F[2, 1, 5]^2, 
 F[2, 1, 6], F[1, 1, 1]*F[2, 1, 6], F[1, 1, 1]^2*F[2, 1, 6], 
 F[1, 1, 2]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 6], 
 F[1, 1, 2]^2*F[2, 1, 6], F[1, 1, 3]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 6], F[1, 1, 3]^2*F[2, 1, 6], 
 F[1, 1, 4]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 6], 
 F[1, 1, 4]^2*F[2, 1, 6], F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 6]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 6]^2*F[2, 1, 6], F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 7]^2*F[2, 1, 6], F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 6], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 8]^2*F[2, 1, 6], F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 6], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 9]^2*F[2, 1, 6], F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 10]^2*F[2, 1, 6], F[2, 1, 6]^2, 
 F[2, 1, 7], F[1, 1, 1]^2*F[2, 1, 7], F[1, 1, 2]*F[2, 1, 7], 
 F[1, 1, 2]^2*F[2, 1, 7], F[1, 1, 3]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 7], 
 F[1, 1, 3]^2*F[2, 1, 7], F[1, 1, 4]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 7], F[1, 1, 5]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7], 
 F[1, 1, 5]^2*F[2, 1, 7], F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 6]^2*F[2, 1, 7], F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 7]^2*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 8]^2*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 7], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 7], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 9]^2*F[2, 1, 7], 
 F[1, 1, 10]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 10]^2*F[2, 1, 7], F[2, 1, 7]^2, F[2, 1, 8], F[1, 1, 1]*F[2, 1, 8], 
 F[1, 1, 1]^2*F[2, 1, 8], F[1, 1, 2]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 8], F[1, 1, 2]^2*F[2, 1, 8], 
 F[1, 1, 3]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 8], F[1, 1, 3]^2*F[2, 1, 8], 
 F[1, 1, 4]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 8], 
 F[1, 1, 4]^2*F[2, 1, 8], F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 8], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 5]^2*F[2, 1, 8], F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 6]^2*F[2, 1, 8], 
 F[1, 1, 7]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 7]^2*F[2, 1, 8], 
 F[1, 1, 8]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 8]^2*F[2, 1, 8], F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 9]^2*F[2, 1, 8], 
 F[1, 1, 10]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 10]^2*F[2, 1, 8], F[2, 1, 8]^2, F[2, 1, 9], F[1, 1, 1]*F[2, 1, 9], 
 F[1, 1, 1]^2*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 9], 
 F[1, 1, 2]^2*F[2, 1, 9], F[1, 1, 3]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 9], 
 F[1, 1, 3]^2*F[2, 1, 9], F[1, 1, 4]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 9], F[1, 1, 4]^2*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 6]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 9], F[1, 1, 6]^2*F[2, 1, 9], 
 F[1, 1, 7]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 7]^2*F[2, 1, 9], F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 8]^2*F[2, 1, 9], 
 F[1, 1, 9]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 9]^2*F[2, 1, 9], 
 F[1, 1, 10]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 10]^2*F[2, 1, 9], F[2, 1, 9]^2, 
 F[2, 1, 10], F[1, 1, 1]*F[2, 1, 10], F[1, 1, 1]^2*F[2, 1, 10], 
 F[1, 1, 4]*F[2, 1, 10], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 10], 
 F[1, 1, 5]*F[2, 1, 10], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 10], F[1, 1, 5]^2*F[2, 1, 10], 
 F[1, 1, 6]*F[2, 1, 10], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 10], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 10], 
 F[1, 1, 6]^2*F[2, 1, 10], F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 7]^2*F[2, 1, 10], F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 8]^2*F[2, 1, 10], 
 F[1, 1, 9]*F[2, 1, 10], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 10], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 10], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 9]^2*F[2, 1, 10], F[1, 1, 10]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 10], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 10], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 10], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 10], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 10], F[2, 1, 10]^2, F[2, 1, 11], 
 F[1, 1, 1]*F[2, 1, 11], F[1, 1, 1]^2*F[2, 1, 11], F[1, 1, 2]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 11], F[1, 1, 2]^2*F[2, 1, 11], 
 F[1, 1, 3]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 11], F[1, 1, 3]^2*F[2, 1, 11], 
 F[1, 1, 4]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 4]^2*F[2, 1, 11], F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 5]^2*F[2, 1, 11], F[1, 1, 6]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 11], 
 F[1, 1, 6]^2*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 7]^2*F[2, 1, 11], F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 8]^2*F[2, 1, 11], 
 F[1, 1, 9]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 9]^2*F[2, 1, 11], 
 F[1, 1, 10]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 10]^2*F[2, 1, 11], F[2, 1, 11]^2, F[2, 1, 12], 
 F[1, 1, 1]*F[2, 1, 12], F[1, 1, 1]^2*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 12], F[1, 1, 2]^2*F[2, 1, 12], 
 F[1, 1, 3]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 12], 
 F[1, 1, 3]^2*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 12], F[1, 1, 4]^2*F[2, 1, 12], 
 F[1, 1, 6]*F[2, 1, 12], F[1, 1, 6]^2*F[2, 1, 12], F[1, 1, 7]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 12], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 12], 
 F[1, 1, 7]^2*F[2, 1, 12], F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 8]^2*F[2, 1, 12], 
 F[1, 1, 9]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 9]^2*F[2, 1, 12], 
 F[1, 1, 10]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 10]^2*F[2, 1, 12], F[2, 1, 12]^2, F[2, 1, 13], 
 F[1, 1, 1]*F[2, 1, 13], F[1, 1, 1]^2*F[2, 1, 13], F[1, 1, 2]*F[2, 1, 13], 
 F[1, 1, 3]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 13], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 13], F[1, 1, 3]^2*F[2, 1, 13], 
 F[1, 1, 4]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 13], F[1, 1, 5]*F[2, 1, 13], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 13], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 13], F[1, 1, 5]^2*F[2, 1, 13], 
 F[1, 1, 6]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 13], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 13], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 13], F[1, 1, 6]^2*F[2, 1, 13], 
 F[1, 1, 7]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 13], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 13], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 13], 
 F[1, 1, 8]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 13], F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 9]^2*F[2, 1, 13], F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 10]^2*F[2, 1, 13], 
 F[2, 1, 13]^2, F[2, 1, 14], F[1, 1, 1]*F[2, 1, 14], 
 F[1, 1, 1]^2*F[2, 1, 14], F[1, 1, 2]*F[2, 1, 14], F[1, 1, 2]^2*F[2, 1, 14], 
 F[1, 1, 3]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 14], F[1, 1, 3]^2*F[2, 1, 14], 
 F[1, 1, 4]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 14], 
 F[1, 1, 4]^2*F[2, 1, 14], F[1, 1, 5]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 14], F[1, 1, 5]^2*F[2, 1, 14], 
 F[1, 1, 6]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 14], 
 F[1, 1, 6]^2*F[2, 1, 14], F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 7]^2*F[2, 1, 14], 
 F[1, 1, 8]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 8]^2*F[2, 1, 14], 
 F[1, 1, 9]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 9]^2*F[2, 1, 14], 
 F[1, 1, 10]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 10]^2*F[2, 1, 14], F[2, 1, 14]^2, F[2, 1, 15], 
 F[1, 1, 1]*F[2, 1, 15], F[1, 1, 1]^2*F[2, 1, 15], F[1, 1, 2]*F[2, 1, 15], 
 F[1, 1, 2]^2*F[2, 1, 15], F[1, 1, 3]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 15], 
 F[1, 1, 3]^2*F[2, 1, 15], F[1, 1, 4]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 15], F[1, 1, 4]^2*F[2, 1, 15], 
 F[1, 1, 5]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 15], F[1, 1, 5]^2*F[2, 1, 15], 
 F[1, 1, 6]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 6]^2*F[2, 1, 15], F[1, 1, 7]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 15], 
 F[1, 1, 7]^2*F[2, 1, 15], F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 8]^2*F[2, 1, 15], F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 9]^2*F[2, 1, 15], F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 10]^2*F[2, 1, 15], 
 F[2, 1, 15]^2, F[2, 2, 1]^2, F[2, 2, 1]*F[2, 2, 4], F[2, 2, 4]^2, 
 F[2, 2, 1]*F[2, 2, 7], F[2, 2, 4]*F[2, 2, 7], F[2, 2, 7]^2, 
 F[2, 2, 1]*F[2, 2, 9], F[2, 2, 4]*F[2, 2, 9], F[2, 2, 7]*F[2, 2, 9], 
 F[2, 2, 9]^2, tci[1, 2], F[3, 1]*tci[1, 2], F[3, 2]*tci[1, 2], 
 F[3, 3]*tci[1, 2], F[3, 4]*tci[1, 2], F[3, 5]*tci[1, 2], F[3, 6]*tci[1, 2], 
 F[3, 7]*tci[1, 2], F[3, 8]*tci[1, 2], F[3, 9]*tci[1, 2], F[3, 10]*tci[1, 2], 
 F[3, 11]*tci[1, 2], F[3, 12]*tci[1, 2], F[3, 13]*tci[1, 2], 
 F[3, 14]*tci[1, 2], F[3, 15]*tci[1, 2], F[3, 16]*tci[1, 2], 
 F[3, 17]*tci[1, 2], F[3, 18]*tci[1, 2], F[3, 19]*tci[1, 2], 
 F[3, 20]*tci[1, 2], F[3, 21]*tci[1, 2], F[3, 22]*tci[1, 2], 
 F[3, 23]*tci[1, 2], F[3, 24]*tci[1, 2], F[3, 31]*tci[1, 2], 
 F[3, 32]*tci[1, 2], F[3, 33]*tci[1, 2], F[3, 34]*tci[1, 2], 
 F[3, 35]*tci[1, 2], F[3, 36]*tci[1, 2], F[3, 37]*tci[1, 2], 
 F[3, 38]*tci[1, 2], F[3, 39]*tci[1, 2], F[3, 40]*tci[1, 2], 
 F[3, 41]*tci[1, 2], F[3, 42]*tci[1, 2], F[3, 44]*tci[1, 2], 
 F[3, 45]*tci[1, 2], F[3, 51]*tci[1, 2], F[3, 52]*tci[1, 2], 
 F[3, 53]*tci[1, 2], F[3, 54]*tci[1, 2], F[3, 55]*tci[1, 2], 
 F[3, 56]*tci[1, 2], F[3, 57]*tci[1, 2], F[3, 58]*tci[1, 2], 
 F[3, 59]*tci[1, 2], F[3, 60]*tci[1, 2], F[3, 61]*tci[1, 2], 
 F[3, 62]*tci[1, 2], F[3, 63]*tci[1, 2], F[3, 69]*tci[1, 2], 
 F[3, 70]*tci[1, 2], F[3, 71]*tci[1, 2], F[3, 77]*tci[1, 2], 
 F[3, 78]*tci[1, 2], F[3, 79]*tci[1, 2], F[3, 80]*tci[1, 2], 
 F[3, 82]*tci[1, 2], F[1, 1, 1]*tci[1, 2], F[1, 1, 1]^2*tci[1, 2], 
 F[1, 1, 1]^3*tci[1, 2], F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 2]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2], 
 F[1, 1, 2]^3*tci[1, 2], F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 3]*tci[1, 2], F[1, 1, 3]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]^2*tci[1, 2], 
 F[1, 1, 3]^3*tci[1, 2], F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*
  tci[1, 2], F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2], F[1, 1, 4]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2], F[1, 1, 4]^3*tci[1, 2], 
 F[1, 1, 5]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 5]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 5]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*
  tci[1, 2], F[1, 1, 3]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*
  tci[1, 2], F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2], F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 5]^3*tci[1, 2], F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
  tci[1, 2], F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*
  tci[1, 2], F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 6]^3*tci[1, 2], 
 F[1, 1, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*
  tci[1, 2], F[1, 1, 3]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*
  tci[1, 2], F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*
  tci[1, 2], F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 7]^3*tci[1, 2], F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*
  tci[1, 2], F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*
  tci[1, 2], F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*
  tci[1, 2], F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*
  tci[1, 2], F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 8]^3*tci[1, 2], 
 F[1, 1, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 3]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 7]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 9]^3*tci[1, 2], F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 2]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 8]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 10]^3*tci[1, 2], 
 F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 2]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]^2*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 4]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 5]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 2]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 6]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 2]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 7]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 2]*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 2]*tci[1, 2], F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 9]^2*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2], F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 3]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 3]*tci[1, 2], F[1, 1, 3]^2*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 5]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 7]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], F[1, 1, 9]^2*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 10]^2*F[1, 2, 3]*tci[1, 2], F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 6]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 3]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], F[1, 1, 5]^2*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 3]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]^2*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 6]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 9]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 10]^2*F[1, 2, 7]*tci[1, 2], F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 8]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 2, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]^2*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 6]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 8]*tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]^2*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 9]^2*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 9]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 9]*tci[1, 2], F[1, 1, 2]^2*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 3]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 9]*tci[1, 2], F[1, 1, 3]^2*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2], F[1, 1, 4]^2*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 6]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 7]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 9]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 10]^2*F[1, 2, 9]*tci[1, 2], F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 1]*tci[1, 2], F[1, 1, 2]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 1]*tci[1, 2], F[1, 1, 4]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 1]*tci[1, 2], F[1, 1, 6]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 1]*tci[1, 2], F[1, 1, 8]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 1]*tci[1, 2], F[1, 1, 10]*F[2, 1, 1]*tci[1, 2], 
 F[2, 1, 2]*tci[1, 2], F[1, 1, 1]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 2]*tci[1, 2], F[1, 1, 3]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 2]*tci[1, 2], F[1, 1, 5]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 2]*tci[1, 2], F[1, 1, 7]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 2]*tci[1, 2], F[1, 1, 9]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 2]*tci[1, 2], F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 3]*tci[1, 2], F[1, 1, 2]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 3]*tci[1, 2], F[1, 1, 4]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 3]*tci[1, 2], F[1, 1, 6]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 3]*tci[1, 2], F[1, 1, 8]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 3]*tci[1, 2], F[1, 1, 10]*F[2, 1, 3]*tci[1, 2], 
 F[1, 2, 6]*F[2, 1, 3]*tci[1, 2], F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 4]*tci[1, 2], F[1, 1, 2]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 4]*tci[1, 2], F[1, 1, 4]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 4]*tci[1, 2], F[1, 1, 6]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 4]*tci[1, 2], F[1, 1, 9]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 4]*tci[1, 2], F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 5]*tci[1, 2], F[1, 1, 2]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 5]*tci[1, 2], F[1, 1, 4]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 5]*tci[1, 2], F[1, 1, 6]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 5]*tci[1, 2], F[1, 1, 8]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 5]*tci[1, 2], F[1, 1, 10]*F[2, 1, 5]*tci[1, 2], 
 F[1, 2, 7]*F[2, 1, 5]*tci[1, 2], F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 6]*tci[1, 2], F[1, 1, 2]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 6]*tci[1, 2], F[1, 1, 4]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 6]*tci[1, 2], F[1, 1, 6]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 6]*tci[1, 2], F[1, 1, 8]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 6]*tci[1, 2], F[1, 1, 10]*F[2, 1, 6]*tci[1, 2], 
 F[1, 2, 3]*F[2, 1, 6]*tci[1, 2], F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 7]*tci[1, 2], F[1, 1, 2]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 7]*tci[1, 2], F[1, 1, 4]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 7]*tci[1, 2], F[1, 1, 6]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 7]*tci[1, 2], F[1, 1, 8]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 7]*tci[1, 2], F[1, 1, 10]*F[2, 1, 7]*tci[1, 2], 
 F[2, 1, 8]*tci[1, 2], F[1, 1, 1]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 8]*tci[1, 2], F[1, 1, 3]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 8]*tci[1, 2], F[1, 1, 5]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 8]*tci[1, 2], F[1, 1, 7]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 8]*tci[1, 2], F[1, 1, 9]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 8]*tci[1, 2], F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 9]*tci[1, 2], F[1, 1, 2]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 9]*tci[1, 2], F[1, 1, 4]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 9]*tci[1, 2], F[1, 1, 6]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 9]*tci[1, 2], F[1, 1, 8]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 9]*tci[1, 2], F[1, 1, 10]*F[2, 1, 9]*tci[1, 2], 
 F[2, 1, 10]*tci[1, 2], F[1, 1, 1]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 10]*tci[1, 2], F[1, 1, 3]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 10]*tci[1, 2], F[1, 1, 5]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 10]*tci[1, 2], F[1, 1, 7]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 10]*tci[1, 2], F[1, 1, 9]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 10]*tci[1, 2], F[1, 2, 8]*F[2, 1, 10]*tci[1, 2], 
 F[2, 1, 11]*tci[1, 2], F[1, 1, 1]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 11]*tci[1, 2], F[1, 1, 3]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 11]*tci[1, 2], F[1, 1, 5]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 11]*tci[1, 2], F[1, 1, 7]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 11]*tci[1, 2], F[1, 1, 9]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 11]*tci[1, 2], F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 12]*tci[1, 2], F[1, 1, 2]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 12]*tci[1, 2], F[1, 1, 4]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 12]*tci[1, 2], F[1, 1, 6]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 12]*tci[1, 2], F[1, 1, 8]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 12]*tci[1, 2], F[1, 1, 10]*F[2, 1, 12]*tci[1, 2], 
 F[1, 2, 9]*F[2, 1, 12]*tci[1, 2], F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 13]*tci[1, 2], F[1, 1, 2]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 13]*tci[1, 2], F[1, 1, 4]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 13]*tci[1, 2], F[1, 1, 6]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 13]*tci[1, 2], F[1, 1, 8]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 13]*tci[1, 2], F[1, 1, 10]*F[2, 1, 13]*tci[1, 2], 
 F[1, 2, 2]*F[2, 1, 13]*tci[1, 2], F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 14]*tci[1, 2], F[1, 1, 2]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 14]*tci[1, 2], F[1, 1, 4]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 14]*tci[1, 2], F[1, 1, 6]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 14]*tci[1, 2], F[1, 1, 8]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 14]*tci[1, 2], F[1, 1, 10]*F[2, 1, 14]*tci[1, 2], 
 F[2, 1, 15]*tci[1, 2], F[1, 1, 1]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 15]*tci[1, 2], F[1, 1, 3]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 15]*tci[1, 2], F[1, 1, 5]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 15]*tci[1, 2], F[1, 1, 7]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 15]*tci[1, 2], F[1, 1, 9]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 15]*tci[1, 2], tci[1, 2]^2, F[1, 1, 1]*tci[1, 2]^2, 
 F[1, 1, 1]^2*tci[1, 2]^2, F[1, 1, 2]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 2]*tci[1, 2]^2, F[1, 1, 2]^2*tci[1, 2]^2, 
 F[1, 1, 3]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 3]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 3]*tci[1, 2]^2, F[1, 1, 3]^2*tci[1, 2]^2, 
 F[1, 1, 4]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 4]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 4]^2*tci[1, 2]^2, F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 5]^2*tci[1, 2]^2, F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 6]^2*tci[1, 2]^2, 
 F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 5]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 7]^2*tci[1, 2]^2, 
 F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 5]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 7]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 8]^2*tci[1, 2]^2, F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 8]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 9]^2*tci[1, 2]^2, F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 8]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 9]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 10]^2*tci[1, 2]^2, 
 F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 3]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 2]*tci[1, 2]^2, F[1, 2, 2]^2*tci[1, 2]^2, 
 F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 3]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 3]*tci[1, 2]^2, F[1, 2, 3]^2*tci[1, 2]^2, 
 F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 3]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 6]*tci[1, 2]^2, F[1, 2, 6]^2*tci[1, 2]^2, 
 F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 3]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 7]*tci[1, 2]^2, F[1, 2, 7]^2*tci[1, 2]^2, 
 F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 3]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 8]*tci[1, 2]^2, F[1, 2, 8]^2*tci[1, 2]^2, 
 F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 3]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 9]*tci[1, 2]^2, F[1, 2, 9]^2*tci[1, 2]^2, 
 F[2, 1, 1]*tci[1, 2]^2, F[2, 1, 2]*tci[1, 2]^2, F[2, 1, 3]*tci[1, 2]^2, 
 F[2, 1, 4]*tci[1, 2]^2, F[2, 1, 5]*tci[1, 2]^2, F[2, 1, 6]*tci[1, 2]^2, 
 F[2, 1, 7]*tci[1, 2]^2, F[2, 1, 8]*tci[1, 2]^2, F[2, 1, 9]*tci[1, 2]^2, 
 F[2, 1, 10]*tci[1, 2]^2, F[2, 1, 11]*tci[1, 2]^2, F[2, 1, 12]*tci[1, 2]^2, 
 F[2, 1, 13]*tci[1, 2]^2, F[2, 1, 14]*tci[1, 2]^2, F[2, 1, 15]*tci[1, 2]^2, 
 tci[1, 1]*tci[1, 2]^2, F[1, 1, 1]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 2]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 3]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 4]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 5]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 6]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 7]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 8]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 9]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 10]*tci[1, 1]*tci[1, 2]^2, tci[1, 2]^3, F[1, 1, 1]*tci[1, 2]^3, 
 F[1, 1, 2]*tci[1, 2]^3, F[1, 1, 3]*tci[1, 2]^3, F[1, 1, 4]*tci[1, 2]^3, 
 F[1, 1, 5]*tci[1, 2]^3, F[1, 1, 6]*tci[1, 2]^3, F[1, 1, 7]*tci[1, 2]^3, 
 F[1, 1, 8]*tci[1, 2]^3, F[1, 1, 9]*tci[1, 2]^3, F[1, 1, 10]*tci[1, 2]^3, 
 F[1, 2, 2]*tci[1, 2]^3, F[1, 2, 3]*tci[1, 2]^3, F[1, 2, 6]*tci[1, 2]^3, 
 F[1, 2, 7]*tci[1, 2]^3, F[1, 2, 8]*tci[1, 2]^3, F[1, 2, 9]*tci[1, 2]^3, 
 tci[1, 1]*tci[1, 2]^3, tci[1, 2]^4, tci[1, 2]*tci[2, 1], 
 F[1, 1, 1]*tci[1, 2]*tci[2, 1], F[1, 1, 2]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 3]*tci[1, 2]*tci[2, 1], F[1, 1, 4]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 5]*tci[1, 2]*tci[2, 1], F[1, 1, 6]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 7]*tci[1, 2]*tci[2, 1], F[1, 1, 8]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 9]*tci[1, 2]*tci[2, 1], F[1, 1, 10]*tci[1, 2]*tci[2, 1], 
 tci[1, 2]^2*tci[2, 1], tci[2, 1]^2, tci[3, 1], F[1, 1, 1]*tci[3, 1], 
 F[1, 1, 2]*tci[3, 1], F[1, 1, 3]*tci[3, 1], F[1, 1, 4]*tci[3, 1], 
 F[1, 1, 5]*tci[3, 1], F[1, 1, 6]*tci[3, 1], F[1, 1, 7]*tci[3, 1], 
 F[1, 1, 8]*tci[3, 1], F[1, 1, 9]*tci[3, 1], F[1, 1, 10]*tci[3, 1], 
 tci[1, 2]*tci[3, 1], tci[1, 2]*tci[3, 2], tci[4, 1], tci[4, 2], tci[4, 3], 
 tci[1, 2]^2*tcr[1, 1], F[1, 1, 1]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 2]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 3]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 4]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 5]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 6]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 7]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 8]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 9]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 10]*tci[1, 2]^2*tcr[1, 1], tci[1, 1]*tci[1, 2]^2*tcr[1, 1], 
 tci[1, 2]^3*tcr[1, 1], tci[2, 1]*tcr[1, 1], F[1, 1, 1]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 2]*tci[2, 1]*tcr[1, 1], F[1, 1, 3]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 4]*tci[2, 1]*tcr[1, 1], F[1, 1, 5]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 6]*tci[2, 1]*tcr[1, 1], F[1, 1, 7]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 8]*tci[2, 1]*tcr[1, 1], F[1, 1, 9]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 10]*tci[2, 1]*tcr[1, 1], tci[1, 2]*tci[2, 1]*tcr[1, 1], 
 tci[3, 1]*tcr[1, 1], tci[3, 2]*tcr[1, 1], tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2, 
 tci[1, 2]*tcr[1, 1]^2, F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 2]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 5]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 6]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 7]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 9]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 10]*tci[1, 2]*tcr[1, 1]^2, tci[1, 1]*tci[1, 2]*tcr[1, 1]^2, 
 tci[1, 2]^2*tcr[1, 1]^2, tci[2, 1]*tcr[1, 1]^2, tcr[1, 1]^3, 
 F[1, 1, 1]*tcr[1, 1]^3, F[1, 1, 2]*tcr[1, 1]^3, F[1, 1, 3]*tcr[1, 1]^3, 
 F[1, 1, 4]*tcr[1, 1]^3, F[1, 1, 5]*tcr[1, 1]^3, F[1, 1, 6]*tcr[1, 1]^3, 
 F[1, 1, 7]*tcr[1, 1]^3, F[1, 1, 8]*tcr[1, 1]^3, F[1, 1, 9]*tcr[1, 1]^3, 
 F[1, 1, 10]*tcr[1, 1]^3, tci[1, 1]*tcr[1, 1]^3, tci[1, 2]*tcr[1, 1]^3, 
 tcr[1, 1]^4, tci[1, 2]^2*tcr[1, 2], F[1, 1, 1]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 2]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 3]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 4]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 5]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 6]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 7]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 8]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 9]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 10]*tci[1, 2]^2*tcr[1, 2], tci[1, 1]*tci[1, 2]^2*tcr[1, 2], 
 tci[1, 2]^3*tcr[1, 2], tci[1, 2]*tci[2, 1]*tcr[1, 2], 
 tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 1]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 2]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 3]*tci[1, 2]*tcr[1, 1]*
  tcr[1, 2], F[1, 1, 4]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 5]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 6]*tci[1, 2]*tcr[1, 1]*
  tcr[1, 2], F[1, 1, 7]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 8]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 9]*tci[1, 2]*tcr[1, 1]*
  tcr[1, 2], F[1, 1, 10]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 tci[1, 2]^2*tcr[1, 1]*tcr[1, 2], tci[1, 1]*tcr[1, 1]^2*tcr[1, 2], 
 tci[1, 2]*tcr[1, 1]^2*tcr[1, 2], tcr[1, 1]^3*tcr[1, 2], 
 tci[1, 2]*tcr[1, 2]^2, F[1, 1, 1]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 2]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 3]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 7]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 8]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 10]*tci[1, 2]*tcr[1, 2]^2, tci[1, 1]*tci[1, 2]*tcr[1, 2]^2, 
 tci[1, 2]^2*tcr[1, 2]^2, tci[2, 1]*tcr[1, 2]^2, 
 tci[1, 2]*tcr[1, 1]*tcr[1, 2]^2, tcr[1, 1]^2*tcr[1, 2]^2, tcr[1, 2]^3, 
 F[1, 1, 1]*tcr[1, 2]^3, F[1, 1, 2]*tcr[1, 2]^3, F[1, 1, 3]*tcr[1, 2]^3, 
 F[1, 1, 4]*tcr[1, 2]^3, F[1, 1, 5]*tcr[1, 2]^3, F[1, 1, 6]*tcr[1, 2]^3, 
 F[1, 1, 7]*tcr[1, 2]^3, F[1, 1, 8]*tcr[1, 2]^3, F[1, 1, 9]*tcr[1, 2]^3, 
 F[1, 1, 10]*tcr[1, 2]^3, tci[1, 2]*tcr[1, 2]^3, tcr[1, 1]*tcr[1, 2]^3, 
 tcr[1, 2]^4, tci[1, 2]*tcr[2, 1], F[1, 1, 1]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 2]*tci[1, 2]*tcr[2, 1], F[1, 1, 3]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 4]*tci[1, 2]*tcr[2, 1], F[1, 1, 5]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 6]*tci[1, 2]*tcr[2, 1], F[1, 1, 7]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 8]*tci[1, 2]*tcr[2, 1], F[1, 1, 9]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 10]*tci[1, 2]*tcr[2, 1], tci[1, 2]^2*tcr[2, 1], tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 1]*tcr[1, 1]*tcr[2, 1], F[1, 1, 2]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 3]*tcr[1, 1]*tcr[2, 1], F[1, 1, 4]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 5]*tcr[1, 1]*tcr[2, 1], F[1, 1, 6]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 7]*tcr[1, 1]*tcr[2, 1], F[1, 1, 8]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 9]*tcr[1, 1]*tcr[2, 1], F[1, 1, 10]*tcr[1, 1]*tcr[2, 1], 
 tci[1, 2]*tcr[1, 1]*tcr[2, 1], tcr[1, 1]^2*tcr[2, 1], 
 tci[1, 2]*tcr[1, 2]*tcr[2, 1], tcr[2, 1]^2, tcr[3, 1], F[1, 1, 1]*tcr[3, 1], 
 F[1, 1, 2]*tcr[3, 1], F[1, 1, 3]*tcr[3, 1], F[1, 1, 4]*tcr[3, 1], 
 F[1, 1, 5]*tcr[3, 1], F[1, 1, 6]*tcr[3, 1], F[1, 1, 7]*tcr[3, 1], 
 F[1, 1, 8]*tcr[3, 1], F[1, 1, 9]*tcr[3, 1], F[1, 1, 10]*tcr[3, 1], 
 tci[1, 2]*tcr[3, 1], tcr[1, 1]*tcr[3, 1], tcr[3, 2], F[1, 1, 1]*tcr[3, 2], 
 F[1, 1, 2]*tcr[3, 2], F[1, 1, 3]*tcr[3, 2], F[1, 1, 4]*tcr[3, 2], 
 F[1, 1, 5]*tcr[3, 2], F[1, 1, 6]*tcr[3, 2], F[1, 1, 7]*tcr[3, 2], 
 F[1, 1, 8]*tcr[3, 2], F[1, 1, 9]*tcr[3, 2], F[1, 1, 10]*tcr[3, 2], 
 tci[1, 2]*tcr[3, 2], tcr[1, 1]*tcr[3, 2], tcr[3, 3], F[1, 1, 1]*tcr[3, 3], 
 F[1, 1, 2]*tcr[3, 3], F[1, 1, 3]*tcr[3, 3], F[1, 1, 4]*tcr[3, 3], 
 F[1, 1, 5]*tcr[3, 3], F[1, 1, 6]*tcr[3, 3], F[1, 1, 7]*tcr[3, 3], 
 F[1, 1, 8]*tcr[3, 3], F[1, 1, 9]*tcr[3, 3], F[1, 1, 10]*tcr[3, 3], 
 tci[1, 1]*tcr[3, 3], tci[1, 2]*tcr[3, 3], tcr[1, 1]*tcr[3, 3], tcr[4, 1], 
 tcr[4, 2], tcr[4, 3], tcr[4, 4], tcr[4, 5]}

